Scalable Byzantine Consensus via Hardware-assisted Secret Sharing

The surging interest in blockchain technology has revitalized the search for effective Byzantine consensus schemes. In particular, the blockchain community has been looking for ways to effectively integrate traditional Byzantine fault-tolerant (BFT) protocols into a blockchain consensus layer allowing various financial institutions to securely agree on the order of transactions. However, existing BFT protocols can only scale to tens of nodes due to their $O(n^2)$ message complexity. In this paper, we propose FastBFT, a fast and scalable BFT protocol. At the heart of FastBFT is a novel message aggregation technique that combines hardware-based trusted execution environments (TEEs) with lightweight secret sharing primitives. Combining this technique with several other optimizations (i.e., optimistic execution, tree topology and failure detection), FastBFT achieves low latency and high throughput even for large scale networks. Via systematic analysis and experiments, we demonstrate that FastBFT has better scalability and performance than previous BFT protocols.

==> plot/computeTP.sh <==
#!/bin/bash

RES_DIR=result
#MEASUREMENT_FILE=$RES_DIR/${protocol}_${n}_${fz}_${cli}

#PROTOCOLS=`ls $RES_DIR -1|grep -v dat|cut -d'_' -f1|sort|uniq`
PROTOCOLS="zyzzyva"

for protocol in $PROTOCOLS; do
    #rm -f $RES_DIR/${protocol}*.dat
    rm -f $RES_DIR/T*${protocol}*.dat

    #N=`ls $RES_DIR/$protocol* -1| grep -v "dat" |cut -d'_' -f2|sort -g|uniq`
    N="19 49 67 85 103 145 163 199 301"
    #N="301"
    FZ=`ls $RES_DIR/$protocol* -1| grep -v "dat" |cut -d'_' -f3|sort -g|uniq`
    for n in $N;do
        [[ -z `echo $protocol | egrep "minbft|fastBft|cheapBft"` ]] && x=3 || x=2
        nf=$(((n-1)/x))

        for fz in $FZ; do
            T1_LATENCY_VS_N="$RES_DIR/T1_${protocol}_${fz}.dat"
            T2_PT_VS_N="$RES_DIR/T2_${protocol}_${fz}.dat"
            T3_LATENCY_VS_TP="$RES_DIR/T3_${protocol}_${n}_${fz}.dat"

            # T3
            for f in `ls $RES_DIR/${protocol}_${n}_${fz}_* 2>/dev/null | sort -t _ -k 4 -g`; do
                #sed -i 's/ +06/e6/g' $f
                cli=`basename $f | cut -d'_' -f4`
                avg_latency=`cat $f |awk '{sum += +$1; count++} END {print sum/count}'`
                avg_conf=`cat $f |awk '{sum += +$3; count++} END {print sum/count}'`
                second="1000000.0"
                tp=`python -c "print ${second}/${avg_latency}*${cli}"`
                ltp=`python -c "print ${second}/($avg_latency+$avg_conf)*$cli"`
                htp=`python -c "print ${second}/($avg_latency-$avg_conf)*$cli"`
                echo "$cli $avg_latency $avg_conf $tp $ltp $htp" >> ${T3_LATENCY_VS_TP}
            done
            
            # latency for 1 client
            l=`cat ${T3_LATENCY_VS_TP} | head -1 |cut -d' ' -f2-3`
            echo "$n $nf $l" >> ${T1_LATENCY_VS_N}

            # max PT
            l=`cat ${T3_LATENCY_VS_TP} | awk '{if ($4 > max) {max=$4; lmax=$5; hmax=$6}} \
                END {print max, lmax, hmax}'`
            echo "$n $nf $l" >> ${T2_PT_VS_N}
        done
    done
done


==> plot/generatePlotDat.sh <==
#!/bin/bash

RES_DIR=result
PROTOCOLS=`ls $RES_DIR -1|grep -v dat|cut -d'_' -f1|sort|uniq`
#PROTOCOLS="zyzzyva"


if [[ $# == 0 ]];then
    for protocol in $PROTOCOLS; do
        rm -f $RES_DIR/T1*${protocol}*.dat
        rm -f $RES_DIR/T2*${protocol}*.dat

        #N=`ls $RES_DIR/$protocol* -1| grep -v "dat" |cut -d'_' -f2|sort -g|uniq`
        N="19 49 67 85 103 145 163 199"
        FZ=`ls $RES_DIR/$protocol* -1| grep -v "dat" |cut -d'_' -f3|sort -g|uniq`
        for n in $N;do
            [[ -z `echo $protocol | egrep "minbft|fastBft|cheapBft"` ]] && x=3 || x=2
            f=$(((n-1)/x))

            for fz in $FZ; do
                T1_LATENCY_VS_N="$RES_DIR/T1_${protocol}_${fz}.dat"
                T2_PT_VS_N="$RES_DIR/T2_${protocol}_${fz}.dat"
                T3_LATENCY_VS_TP="$RES_DIR/T3_${protocol}_${n}_${fz}.dat"

                # latency for 1 client
                l=`cat ${T3_LATENCY_VS_TP} | head -1 |cut -d' ' -f2-3`
                echo "$n $f $l" >> ${T1_LATENCY_VS_N}

                # max PT
                l=`cat ${T3_LATENCY_VS_TP} | awk '{if ($4 > max) {max=$4; lmax=$5; hmax=$6}} \
                    END {print max, lmax, hmax}'`
                echo "$n $f $l" >> ${T2_PT_VS_N}
            done
        done
    done
else
    [[ $# != 2 || $1 != "n" && $1 != "f" ]] && echo "./generatePlotDat n|f <n|f>" && exit 1
    [[ $1 == "n" ]] && n=$2 && suffix=n${n}
    [[ $1 == "f" ]] && f=$2 && suffix=f${f}

    for protocol in $PROTOCOLS; do
        T4_LATENCY_VS_PAYLOAD="$RES_DIR/T4_${protocol}_${suffix}.dat"
        rm -f $T4_LATENCY_VS_PAYLOAD

        FZ=`ls $RES_DIR/$protocol* -1| grep -v "dat" |cut -d'_' -f3|sort -g|uniq`

        [[ -n `echo $protocol | egrep "pbft|zyzzyva"` ]] && x=3 || x=2
        [[ -n $f ]] && n=$((f*x+1))

        for fz in $FZ; do
            T3_LATENCY_VS_TP="$RES_DIR/T3_${protocol}_${n}_${fz}.dat"
            
            l=`cat ${T3_LATENCY_VS_TP} | head -1 |cut -d' ' -f2-3`
            echo "$fz $l" >> ${T4_LATENCY_VS_PAYLOAD}
        done
    done
fi

